Existence of the $AH+2$ subfactor

We give two different proofs of the existence of the $AH+2$ subfactor, which is a $3$-supertransitive self-dual subfactor with index $\frac{9+\sqrt{17}}{2} $. The first proof is a direct construction using connections on graphs and intertwiner calculus for bimodule categories. The second proof is indirect, and deduces the existence of $AH+2$ from a recent alternative construction of the Asaeda-Haagerup subfactor and fusion combinatorics of the Brauer-Picard groupoid.

==> anc/AH1-AH4_Bimodules <==
XXXXXXXXXXXXXXXXXXXXXXXX
Fusion Ring: AH1
XXXXXXXXXXXXXXXXXXXXXXXX


Number of (non-identity) objects: 5

Dual data ( given as permutation of 0,..,n-1): 0 1 2 3 4 

Multiplipication tables (ij^th entry of k^th matrix gives (X_i X_j, X_k) ): 

1 1 1 0 0 
1 0 1 0 0 
1 1 2 2 1 
0 0 2 1 1 
0 0 1 1 1 


1 0 1 0 0 
0 1 0 1 0 
1 0 2 1 1 
0 1 1 1 1 
0 0 1 1 0 


1 1 2 2 1 
1 0 2 1 1 
2 2 6 4 3 
2 1 4 3 2 
1 1 3 2 1 


0 0 2 1 1 
0 1 1 1 1 
2 1 4 3 2 
1 1 3 2 1 
1 1 2 1 1 


0 0 1 1 1 
0 0 1 1 0 
1 1 3 2 1 
1 1 2 1 1 
1 0 1 1 1 


XXXXXXXXXXXXXXXXXXXXXXXX
Fusion Ring: 
XXXXXXXXXXXXXXXXXXXXXXXX


Number of (non-identity) objects: 7

Dual data ( given as permutation of 0,..,n-1): 0 2 1 3 4 5 6 

Multiplipication tables (ij^th entry of k^th matrix gives (X_i X_j, X_k) ): 

0 0 0 0 0 0 0 
0 1 0 0 0 0 0 
0 0 1 0 0 0 0 
0 0 0 0 1 0 0 
0 0 0 1 0 0 0 
0 0 0 0 0 0 1 
0 0 0 0 0 1 0 


0 0 1 0 0 0 0 
0 0 0 0 0 0 0 
1 0 0 0 0 0 0 
0 0 0 0 0 0 1 
0 0 0 0 0 1 0 
0 0 0 1 0 0 0 
0 0 0 0 1 0 0 


0 1 0 0 0 0 0 
1 0 0 0 0 0 0 
0 0 0 0 0 0 0 
0 0 0 0 0 1 0 
0 0 0 0 0 0 1 
0 0 0 0 1 0 0 
0 0 0 1 0 0 0 


0 0 0 0 1 0 0 
0 0 0 0 0 0 1 
0 0 0 0 0 1 0 
0 0 0 2 2 2 2 
1 0 0 2 2 2 2 
0 1 0 2 2 2 2 
0 0 1 2 2 2 2 


0 0 0 1 0 0 0 
0 0 0 0 0 1 0 
0 0 0 0 0 0 1 
1 0 0 2 2 2 2 
0 0 0 2 2 2 2 
0 0 1 2 2 2 2 
0 1 0 2 2 2 2 


0 0 0 0 0 0 1 
0 0 0 1 0 0 0 
0 0 0 0 1 0 0 
0 0 1 2 2 2 2 
0 1 0 2 2 2 2 
0 0 0 2 2 2 2 
1 0 0 2 2 2 2 


0 0 0 0 0 1 0 
0 0 0 0 1 0 0 
0 0 0 1 0 0 0 
0 1 0 2 2 2 2 
0 0 1 2 2 2 2 
1 0 0 2 2 2 2 
0 0 0 2 2 2 2 





AH1-AH4 bimodules 

(For each bimodule, the ij^th entry of the k^th matrix for the left action is (X_i M_k, M_j) and for the right action is (M_k X_i, M_j) ). 


Bimodule: 1
Number of objects: 2

Left action: 

1 0 
2 2 
1 2 
4 6 
3 4 
3 2 

0 1 
2 3 
2 2 
6 7 
4 5 
2 4 



Right action: 

1 0 
1 0 
1 0 
1 0 
3 4 
3 4 
3 4 
3 4 

0 1 
0 1 
0 1 
0 1 
4 5 
4 5 
4 5 
4 5 




Bimodule: 2
Number of objects: 3

Left action: 

1 0 0 
1 1 1 
0 1 1 
1 3 3 
1 2 2 
2 1 1 

0 1 0 
1 3 1 
1 2 1 
3 5 5 
2 3 4 
1 2 3 

0 0 1 
1 1 3 
1 1 2 
3 5 5 
2 4 3 
1 3 2 



Right action: 

1 0 0 
1 0 0 
1 0 0 
1 0 0 
1 2 2 
1 2 2 
1 2 2 
1 2 2 

0 1 0 
0 1 0 
0 0 1 
0 0 1 
2 4 3 
2 4 3 
2 3 4 
2 3 4 

0 0 1 
0 0 1 
0 1 0 
0 1 0 
2 3 4 
2 3 4 
2 4 3 
2 4 3 




Bimodule: 3
Number of objects: 3

Left action: 

1 0 0 
1 1 1 
0 1 1 
1 3 3 
1 2 2 
2 1 1 

0 1 0 
1 3 1 
1 2 1 
3 5 5 
2 3 4 
1 2 3 

0 0 1 
1 1 3 
1 1 2 
3 5 5 
2 4 3 
1 3 2 



Right action: 

1 0 0 
1 0 0 
1 0 0 
1 0 0 
1 2 2 
1 2 2 
1 2 2 
1 2 2 

0 1 0 
0 1 0 
0 0 1 
0 0 1 
2 3 4 
2 3 4 
2 4 3 
2 4 3 

0 0 1 
0 0 1 
0 1 0 
0 1 0 
2 4 3 
2 4 3 
2 3 4 
2 3 4 




Bimodule: 4
Number of objects: 4

Left action: 

1 0 0 0 
2 0 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
1 2 1 1 

0 1 0 0 
0 2 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 2 0 
3 3 3 4 
2 2 3 2 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 0 2 
3 3 4 3 
2 2 2 3 
1 1 2 2 



Right action: 

1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 0 0 
1 2 2 2 
1 2 2 2 
2 1 2 2 
2 1 2 2 

0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 0 0 
2 1 2 2 
2 1 2 2 
1 2 2 2 
1 2 2 2 

0 0 1 0 
0 0 1 0 
0 0 0 1 
0 0 0 1 
2 2 3 2 
2 2 3 2 
2 2 2 3 
2 2 2 3 

0 0 0 1 
0 0 0 1 
0 0 1 0 
0 0 1 0 
2 2 2 3 
2 2 2 3 
2 2 3 2 
2 2 3 2 




Bimodule: 5
Number of objects: 4

Left action: 

1 0 0 0 
2 0 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
1 2 1 1 

0 1 0 0 
0 2 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 2 0 
3 3 3 4 
2 2 3 2 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 0 2 
3 3 4 3 
2 2 2 3 
1 1 2 2 



Right action: 

1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 0 0 
2 1 2 2 
2 1 2 2 
1 2 2 2 
1 2 2 2 

0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 0 0 
1 2 2 2 
1 2 2 2 
2 1 2 2 
2 1 2 2 

0 0 1 0 
0 0 1 0 
0 0 0 1 
0 0 0 1 
2 2 2 3 
2 2 2 3 
2 2 3 2 
2 2 3 2 

0 0 0 1 
0 0 0 1 
0 0 1 0 
0 0 1 0 
2 2 3 2 
2 2 3 2 
2 2 2 3 
2 2 2 3 




Bimodule: 6
Number of objects: 5

Left action: 

1 0 0 0 0 
1 1 0 0 1 
0 1 0 0 1 
1 1 1 1 3 
1 0 1 1 2 
0 1 1 1 1 

0 1 0 0 0 
1 1 0 0 1 
1 0 0 0 1 
1 1 1 1 3 
0 1 1 1 2 
1 0 1 1 1 

0 0 1 0 0 
0 0 1 1 1 
0 0 0 1 1 
1 1 1 1 3 
1 1 1 0 2 
1 1 0 1 1 

0 0 0 1 0 
0 0 1 1 1 
0 0 1 0 1 
1 1 1 1 3 
1 1 0 1 2 
1 1 1 0 1 

0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 2 
3 3 3 3 7 
2 2 2 2 5 
1 1 1 1 4 



Right action: 

1 0 0 0 0 
0 1 0 0 0 
0 0 0 1 0 
0 0 1 0 0 
1 1 0 1 2 
1 1 1 0 2 
1 0 1 1 2 
0 1 1 1 2 

0 1 0 0 0 
1 0 0 0 0 
0 0 1 0 0 
0 0 0 1 0 
1 1 1 0 2 
1 1 0 1 2 
0 1 1 1 2 
1 0 1 1 2 

0 0 1 0 0 
0 0 0 1 0 
1 0 0 0 0 
0 1 0 0 0 
0 1 1 1 2 
1 0 1 1 2 
1 1 0 1 2 
1 1 1 0 2 

0 0 0 1 0 
0 0 1 0 0 
0 1 0 0 0 
1 0 0 0 0 
1 0 1 1 2 
0 1 1 1 2 
1 1 1 0 2 
1 1 0 1 2 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 5 




Bimodule: 7
Number of objects: 5

Left action: 

1 0 0 0 0 
1 1 0 0 1 
0 1 0 0 1 
1 1 1 1 3 
1 0 1 1 2 
0 1 1 1 1 

0 1 0 0 0 
1 1 0 0 1 
1 0 0 0 1 
1 1 1 1 3 
0 1 1 1 2 
1 0 1 1 1 

0 0 1 0 0 
0 0 1 1 1 
0 0 0 1 1 
1 1 1 1 3 
1 1 1 0 2 
1 1 0 1 1 

0 0 0 1 0 
0 0 1 1 1 
0 0 1 0 1 
1 1 1 1 3 
1 1 0 1 2 
1 1 1 0 1 

0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 2 
3 3 3 3 7 
2 2 2 2 5 
1 1 1 1 4 



Right action: 

1 0 0 0 0 
0 1 0 0 0 
0 0 0 1 0 
0 0 1 0 0 
0 1 1 1 2 
1 0 1 1 2 
1 1 0 1 2 
1 1 1 0 2 

0 1 0 0 0 
1 0 0 0 0 
0 0 1 0 0 
0 0 0 1 0 
1 0 1 1 2 
0 1 1 1 2 
1 1 1 0 2 
1 1 0 1 2 

0 0 1 0 0 
0 0 0 1 0 
1 0 0 0 0 
0 1 0 0 0 
1 1 1 0 2 
1 1 0 1 2 
0 1 1 1 2 
1 0 1 1 2 

0 0 0 1 0 
0 0 1 0 0 
0 1 0 0 0 
1 0 0 0 0 
1 1 0 1 2 
1 1 1 0 2 
1 0 1 1 2 
0 1 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 5 




Bimodule: 8
Number of objects: 5

Left action: 

1 0 0 0 0 
0 1 1 1 1 
1 1 0 0 1 
2 1 2 2 3 
1 2 1 1 2 
1 1 1 1 1 

0 1 0 0 0 
1 0 1 1 1 
1 1 0 0 1 
1 2 2 2 3 
2 1 1 1 2 
1 1 1 1 1 

0 0 1 0 0 
1 1 0 1 1 
0 0 1 1 1 
2 2 2 1 3 
1 1 1 2 2 
1 1 1 1 1 

0 0 0 1 0 
1 1 1 0 1 
0 0 1 1 1 
2 2 1 2 3 
1 1 2 1 2 
1 1 1 1 1 

0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 1 
3 3 3 3 4 
2 2 2 2 3 
1 1 1 1 3 



Right action: 

1 0 0 0 0 
0 1 0 0 0 
0 0 0 1 0 
0 0 1 0 0 
1 1 1 2 2 
1 1 2 1 2 
2 1 1 1 2 
1 2 1 1 2 

0 1 0 0 0 
1 0 0 0 0 
0 0 1 0 0 
0 0 0 1 0 
1 1 2 1 2 
1 1 1 2 2 
1 2 1 1 2 
2 1 1 1 2 

0 0 1 0 0 
0 0 0 1 0 
1 0 0 0 0 
0 1 0 0 0 
1 2 1 1 2 
2 1 1 1 2 
1 1 1 2 2 
1 1 2 1 2 

0 0 0 1 0 
0 0 1 0 0 
0 1 0 0 0 
1 0 0 0 0 
2 1 1 1 2 
1 2 1 1 2 
1 1 2 1 2 
1 1 1 2 2 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 3 




Bimodule: 9
Number of objects: 5

Left action: 

1 0 0 0 0 
0 1 1 1 1 
1 1 0 0 1 
2 1 2 2 3 
1 2 1 1 2 
1 1 1 1 1 

0 1 0 0 0 
1 0 1 1 1 
1 1 0 0 1 
1 2 2 2 3 
2 1 1 1 2 
1 1 1 1 1 

0 0 1 0 0 
1 1 0 1 1 
0 0 1 1 1 
2 2 2 1 3 
1 1 1 2 2 
1 1 1 1 1 

0 0 0 1 0 
1 1 1 0 1 
0 0 1 1 1 
2 2 1 2 3 
1 1 2 1 2 
1 1 1 1 1 

0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 1 
3 3 3 3 4 
2 2 2 2 3 
1 1 1 1 3 



Right action: 

1 0 0 0 0 
0 1 0 0 0 
0 0 0 1 0 
0 0 1 0 0 
2 1 1 1 2 
1 2 1 1 2 
1 1 2 1 2 
1 1 1 2 2 

0 1 0 0 0 
1 0 0 0 0 
0 0 1 0 0 
0 0 0 1 0 
1 2 1 1 2 
2 1 1 1 2 
1 1 1 2 2 
1 1 2 1 2 

0 0 1 0 0 
0 0 0 1 0 
1 0 0 0 0 
0 1 0 0 0 
1 1 1 2 2 
1 1 2 1 2 
2 1 1 1 2 
1 2 1 1 2 

0 0 0 1 0 
0 0 1 0 0 
0 1 0 0 0 
1 0 0 0 0 
1 1 2 1 2 
1 1 1 2 2 
1 2 1 1 2 
2 1 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 3 


AH4-AH1 bimodules 

(For each bimodule, the ij^th entry of the k^th matrix for the left action is (X_i M_k, M_j) and for the right action is (M_k X_i, M_j) ). 

Bimodule: 1
Number of objects: 2

Left action: 

1 0 
1 0 
1 0 
1 0 
3 4 
3 4 
3 4 
3 4 

0 1 
0 1 
0 1 
0 1 
4 5 
4 5 
4 5 
4 5 



Right action: 

1 0 
2 2 
1 2 
4 6 
3 4 
3 2 

0 1 
2 3 
2 2 
6 7 
4 5 
2 4 




Bimodule: 2
Number of objects: 3

Left action: 

1 0 0 
1 0 0 
1 0 0 
1 0 0 
1 2 2 
1 2 2 
1 2 2 
1 2 2 

0 1 0 
0 1 0 
0 0 1 
0 0 1 
2 4 3 
2 4 3 
2 3 4 
2 3 4 

0 0 1 
0 0 1 
0 1 0 
0 1 0 
2 3 4 
2 3 4 
2 4 3 
2 4 3 



Right action: 

1 0 0 
1 1 1 
0 1 1 
1 3 3 
1 2 2 
2 1 1 

0 1 0 
1 3 1 
1 2 1 
3 5 5 
2 3 4 
1 2 3 

0 0 1 
1 1 3 
1 1 2 
3 5 5 
2 4 3 
1 3 2 




Bimodule: 3
Number of objects: 3

Left action: 

1 0 0 
1 0 0 
1 0 0 
1 0 0 
1 2 2 
1 2 2 
1 2 2 
1 2 2 

0 1 0 
0 1 0 
0 0 1 
0 0 1 
2 3 4 
2 3 4 
2 4 3 
2 4 3 

0 0 1 
0 0 1 
0 1 0 
0 1 0 
2 4 3 
2 4 3 
2 3 4 
2 3 4 



Right action: 

1 0 0 
1 1 1 
0 1 1 
1 3 3 
1 2 2 
2 1 1 

0 1 0 
1 3 1 
1 2 1 
3 5 5 
2 3 4 
1 2 3 

0 0 1 
1 1 3 
1 1 2 
3 5 5 
2 4 3 
1 3 2 




Bimodule: 4
Number of objects: 4

Left action: 

1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 0 0 
1 2 2 2 
1 2 2 2 
2 1 2 2 
2 1 2 2 

0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 0 0 
2 1 2 2 
2 1 2 2 
1 2 2 2 
1 2 2 2 

0 0 1 0 
0 0 1 0 
0 0 0 1 
0 0 0 1 
2 2 3 2 
2 2 3 2 
2 2 2 3 
2 2 2 3 

0 0 0 1 
0 0 0 1 
0 0 1 0 
0 0 1 0 
2 2 2 3 
2 2 2 3 
2 2 3 2 
2 2 3 2 



Right action: 

1 0 0 0 
2 0 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
1 2 1 1 

0 1 0 0 
0 2 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 2 0 
3 3 3 4 
2 2 3 2 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 0 2 
3 3 4 3 
2 2 2 3 
1 1 2 2 




Bimodule: 5
Number of objects: 4

Left action: 

1 0 0 0 
1 0 0 0 
0 1 0 0 
0 1 0 0 
2 1 2 2 
2 1 2 2 
1 2 2 2 
1 2 2 2 

0 1 0 0 
0 1 0 0 
1 0 0 0 
1 0 0 0 
1 2 2 2 
1 2 2 2 
2 1 2 2 
2 1 2 2 

0 0 1 0 
0 0 1 0 
0 0 0 1 
0 0 0 1 
2 2 2 3 
2 2 2 3 
2 2 3 2 
2 2 3 2 

0 0 0 1 
0 0 0 1 
0 0 1 0 
0 0 1 0 
2 2 3 2 
2 2 3 2 
2 2 2 3 
2 2 2 3 



Right action: 

1 0 0 0 
2 0 1 1 
1 0 1 1 
2 2 3 3 
1 2 2 2 
1 2 1 1 

0 1 0 0 
0 2 1 1 
0 1 1 1 
2 2 3 3 
2 1 2 2 
2 1 1 1 

0 0 1 0 
1 1 1 2 
1 1 2 0 
3 3 3 4 
2 2 3 2 
1 1 2 2 

0 0 0 1 
1 1 2 1 
1 1 0 2 
3 3 4 3 
2 2 2 3 
1 1 2 2 




Bimodule: 6
Number of objects: 5

Left action: 

1 0 0 0 0 
0 0 0 1 0 
0 1 0 0 0 
0 0 1 0 0 
1 0 1 1 2 
1 1 0 1 2 
1 1 1 0 2 
0 1 1 1 2 

0 1 0 0 0 
0 0 1 0 0 
0 0 0 1 0 
1 0 0 0 0 
0 1 1 1 2 
1 1 1 0 2 
1 0 1 1 2 
1 1 0 1 2 

0 0 1 0 0 
0 1 0 0 0 
1 0 0 0 0 
0 0 0 1 0 
1 1 1 0 2 
0 1 1 1 2 
1 1 0 1 2 
1 0 1 1 2 

0 0 0 1 0 
1 0 0 0 0 
0 0 1 0 0 
0 1 0 0 0 
1 1 0 1 2 
1 0 1 1 2 
0 1 1 1 2 
1 1 1 0 2 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 5 



Right action: 

1 0 0 0 0 
1 0 0 1 1 
0 0 0 1 1 
1 1 1 1 3 
1 1 1 0 2 
0 1 1 1 1 

0 1 0 0 0 
0 1 1 0 1 
0 0 1 0 1 
1 1 1 1 3 
1 1 0 1 2 
1 0 1 1 1 

0 0 1 0 0 
0 1 1 0 1 
0 1 0 0 1 
1 1 1 1 3 
1 0 1 1 2 
1 1 0 1 1 

0 0 0 1 0 
1 0 0 1 1 
1 0 0 0 1 
1 1 1 1 3 
0 1 1 1 2 
1 1 1 0 1 

0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 2 
3 3 3 3 7 
2 2 2 2 5 
1 1 1 1 4 




Bimodule: 7
Number of objects: 5

Left action: 

1 0 0 0 0 
0 0 0 1 0 
0 1 0 0 0 
0 0 1 0 0 
0 1 1 1 2 
1 1 1 0 2 
1 0 1 1 2 
1 1 0 1 2 

0 1 0 0 0 
0 0 1 0 0 
0 0 0 1 0 
1 0 0 0 0 
1 1 0 1 2 
1 0 1 1 2 
0 1 1 1 2 
1 1 1 0 2 

0 0 1 0 0 
0 1 0 0 0 
1 0 0 0 0 
0 0 0 1 0 
1 0 1 1 2 
1 1 0 1 2 
1 1 1 0 2 
0 1 1 1 2 

0 0 0 1 0 
1 0 0 0 0 
0 0 1 0 0 
0 1 0 0 0 
1 1 1 0 2 
0 1 1 1 2 
1 1 0 1 2 
1 0 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 5 
2 2 2 2 5 



Right action: 

1 0 0 0 0 
1 0 0 1 1 
0 0 0 1 1 
1 1 1 1 3 
1 1 1 0 2 
0 1 1 1 1 

0 1 0 0 0 
0 1 1 0 1 
0 0 1 0 1 
1 1 1 1 3 
1 1 0 1 2 
1 0 1 1 1 

0 0 1 0 0 
0 1 1 0 1 
0 1 0 0 1 
1 1 1 1 3 
1 0 1 1 2 
1 1 0 1 1 

0 0 0 1 0 
1 0 0 1 1 
1 0 0 0 1 
1 1 1 1 3 
0 1 1 1 2 
1 1 1 0 1 

0 0 0 0 1 
1 1 1 1 3 
1 1 1 1 2 
3 3 3 3 7 
2 2 2 2 5 
1 1 1 1 4 




Bimodule: 8
Number of objects: 5

Left action: 

1 0 0 0 0 
0 0 0 1 0 
0 1 0 0 0 
0 0 1 0 0 
1 1 2 1 2 
1 2 1 1 2 
2 1 1 1 2 
1 1 1 2 2 

0 1 0 0 0 
0 0 1 0 0 
0 0 0 1 0 
1 0 0 0 0 
1 1 1 2 2 
2 1 1 1 2 
1 1 2 1 2 
1 2 1 1 2 

0 0 1 0 0 
0 1 0 0 0 
1 0 0 0 0 
0 0 0 1 0 
2 1 1 1 2 
1 1 1 2 2 
1 2 1 1 2 
1 1 2 1 2 

0 0 0 1 0 
1 0 0 0 0 
0 0 1 0 0 
0 1 0 0 0 
1 2 1 1 2 
1 1 2 1 2 
1 1 1 2 2 
2 1 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 3 



Right action: 

1 0 0 0 0 
0 1 1 1 1 
1 0 0 1 1 
2 2 2 1 3 
1 1 1 2 2 
1 1 1 1 1 

0 1 0 0 0 
1 0 1 1 1 
0 1 1 0 1 
2 2 1 2 3 
1 1 2 1 2 
1 1 1 1 1 

0 0 1 0 0 
1 1 0 1 1 
0 1 1 0 1 
2 1 2 2 3 
1 2 1 1 2 
1 1 1 1 1 

0 0 0 1 0 
1 1 1 0 1 
1 0 0 1 1 
1 2 2 2 3 
2 1 1 1 2 
1 1 1 1 1 

0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 1 
3 3 3 3 4 
2 2 2 2 3 
1 1 1 1 3 




Bimodule: 9
Number of objects: 5

Left action: 

1 0 0 0 0 
0 0 0 1 0 
0 1 0 0 0 
0 0 1 0 0 
2 1 1 1 2 
1 1 1 2 2 
1 2 1 1 2 
1 1 2 1 2 

0 1 0 0 0 
0 0 1 0 0 
0 0 0 1 0 
1 0 0 0 0 
1 1 2 1 2 
1 2 1 1 2 
2 1 1 1 2 
1 1 1 2 2 

0 0 1 0 0 
0 1 0 0 0 
1 0 0 0 0 
0 0 0 1 0 
1 2 1 1 2 
1 1 2 1 2 
1 1 1 2 2 
2 1 1 1 2 

0 0 0 1 0 
1 0 0 0 0 
0 0 1 0 0 
0 1 0 0 0 
1 1 1 2 2 
2 1 1 1 2 
1 1 2 1 2 
1 2 1 1 2 

0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
0 0 0 0 1 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 3 
2 2 2 2 3 



Right action: 

1 0 0 0 0 
0 1 1 1 1 
1 0 0 1 1 
2 2 2 1 3 
1 1 1 2 2 
1 1 1 1 1 

0 1 0 0 0 
1 0 1 1 1 
0 1 1 0 1 
2 2 1 2 3 
1 1 2 1 2 
1 1 1 1 1 

0 0 1 0 0 
1 1 0 1 1 
0 1 1 0 1 
2 1 2 2 3 
1 2 1 1 2 
1 1 1 1 1 

0 0 0 1 0 
1 1 1 0 1 
1 0 0 1 1 
1 2 2 2 3 
2 1 1 1 2 
1 1 1 1 1 

0 0 0 0 1 
1 1 1 1 2 
1 1 1 1 1 
3 3 3 3 4 
2 2 2 2 3 
1 1 1 1 3 

Multplicative compatibility for 1 4 1
1_(14) . 1_(41) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) , 12_(11) , 13_(11) , 14_(11) } 
1_(14) . 2_(41) = { 2_(11) , 6_(11) , 7_(11) } 
1_(14) . 3_(41) = { 2_(11) , 6_(11) , 7_(11) } 
1_(14) . 4_(41) = { 1_(11) } 
1_(14) . 5_(41) = { 1_(11) } 
1_(14) . 6_(41) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) , 12_(11) } 
1_(14) . 7_(41) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) , 12_(11) } 
1_(14) . 8_(41) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) , 13_(11) } 
1_(14) . 9_(41) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) , 13_(11) } 
2_(14) . 1_(41) = { 2_(11) , 6_(11) , 7_(11) } 
2_(14) . 2_(41) = { 8_(11) , 9_(11) , 13_(11) , 14_(11) } 
2_(14) . 3_(41) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) } 
2_(14) . 4_(41) = { } 
2_(14) . 5_(41) = { 3_(11) } 
2_(14) . 6_(41) = { 6_(11) , 7_(11) } 
2_(14) . 7_(41) = { 2_(11) } 
2_(14) . 8_(41) = { 2_(11) , 6_(11) , 7_(11) } 
2_(14) . 9_(41) = { } 
3_(14) . 1_(41) = { 2_(11) , 6_(11) , 7_(11) } 
3_(14) . 2_(41) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) } 
3_(14) . 3_(41) = { 8_(11) , 9_(11) , 13_(11) , 14_(11) } 
3_(14) . 4_(41) = { 3_(11) } 
3_(14) . 5_(41) = { } 
3_(14) . 6_(41) = { 2_(11) } 
3_(14) . 7_(41) = { 6_(11) , 7_(11) } 
3_(14) . 8_(41) = { } 
3_(14) . 9_(41) = { 2_(11) , 6_(11) , 7_(11) } 
4_(14) . 1_(41) = { 1_(11) } 
4_(14) . 2_(41) = { } 
4_(14) . 3_(41) = { 3_(11) } 
4_(14) . 4_(41) = { 9_(11) , 14_(11) } 
4_(14) . 5_(41) = { } 
4_(14) . 6_(41) = { } 
4_(14) . 7_(41) = { } 
4_(14) . 8_(41) = { } 
4_(14) . 9_(41) = { } 
5_(14) . 1_(41) = { 1_(11) } 
5_(14) . 2_(41) = { 3_(11) } 
5_(14) . 3_(41) = { } 
5_(14) . 4_(41) = { } 
5_(14) . 5_(41) = { 9_(11) , 14_(11) } 
5_(14) . 6_(41) = { } 
5_(14) . 7_(41) = { } 
5_(14) . 8_(41) = { } 
5_(14) . 9_(41) = { } 
6_(14) . 1_(41) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) , 12_(11) } 
6_(14) . 2_(41) = { 6_(11) , 7_(11) } 
6_(14) . 3_(41) = { 2_(11) } 
6_(14) . 4_(41) = { } 
6_(14) . 5_(41) = { } 
6_(14) . 6_(41) = { 13_(11) , 14_(11) } 
6_(14) . 7_(41) = { 10_(11) , 11_(11) , 12_(11) } 
6_(14) . 8_(41) = { } 
6_(14) . 9_(41) = { } 
7_(14) . 1_(41) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) , 12_(11) } 
7_(14) . 2_(41) = { 2_(11) } 
7_(14) . 3_(41) = { 6_(11) , 7_(11) } 
7_(14) . 4_(41) = { } 
7_(14) . 5_(41) = { } 
7_(14) . 6_(41) = { 10_(11) , 11_(11) , 12_(11) } 
7_(14) . 7_(41) = { 13_(11) , 14_(11) } 
7_(14) . 8_(41) = { } 
7_(14) . 9_(41) = { } 
8_(14) . 1_(41) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) , 13_(11) } 
8_(14) . 2_(41) = { 2_(11) , 6_(11) , 7_(11) } 
8_(14) . 3_(41) = { } 
8_(14) . 4_(41) = { } 
8_(14) . 5_(41) = { } 
8_(14) . 6_(41) = { } 
8_(14) . 7_(41) = { } 
8_(14) . 8_(41) = { 12_(11) , 14_(11) } 
8_(14) . 9_(41) = { 8_(11) , 10_(11) , 13_(11) } 
9_(14) . 1_(41) = { 8_(11) , 9_(11) , 10_(11) , 11_(11) , 13_(11) } 
9_(14) . 2_(41) = { } 
9_(14) . 3_(41) = { 2_(11) , 6_(11) , 7_(11) } 
9_(14) . 4_(41) = { } 
9_(14) . 5_(41) = { } 
9_(14) . 6_(41) = { } 
9_(14) . 7_(41) = { } 
9_(14) . 8_(41) = { 8_(11) , 10_(11) , 13_(11) } 
9_(14) . 9_(41) = { 12_(11) , 14_(11) } 

